Skip That Beat: Augmenting Meter Tracking Models for Underrepresented Time Signatures

Beat and downbeat tracking models are predominantly developed using datasets with music in 4/4 meter, which decreases their generalization to repertories in other time signatures, such as Brazilian samba which is in 2/4. In this work, we propose a simple augmentation technique to increase the representation of time signatures beyond 4/4, namely 2/4 and 3/4. Our augmentation procedure works by removing beat intervals from 4/4 annotated tracks. We show that the augmented data helps to improve downbeat tracking for underrepresented meters while preserving the overall performance of beat tracking in two different models. We also show that this technique helps improve downbeat tracking in an unseen samba dataset.

==> sample_aug_code.py <==
import librosa
import mirdata
import numpy as np

# b = np.array([0.  , 0.05, 0.1 , 0.15, 0.2 , 0.26, 0.3 , 0.33, 0.4 , 0.45])
# p = np.array([1,2,3,4,1,2,3,4,1,2])

gtzan = mirdata.initialize("gtzan_genre", "../datasets/gtzan_genre")

tid = "disco.00001"

x, sr = gtzan.track(tid).audio
beats = gtzan.track(tid).beats

b = beats.times
p = beats.positions.astype(int)

ibi = np.diff(b)
# insert 0 to facilitate indexing
ibi = np.insert(ibi, 0, 0)

good_indexes = np.where(p < 4)[0]

good_ibi = ibi[good_indexes]

new_b = np.zeros_like(good_ibi)

# we get the first valid position from the original timestamps
new_b[0] = b[good_indexes[0]]

for idx in range(1, len(good_ibi)):
    new_b[idx] = new_b[idx-1] + good_ibi[idx]

aug_x = librosa.remix(x, new_b)

# print(b)
# print(new_b)

